$U(N)$ gauge theory in the strong coupling limit on a quantum annealer

Lattice QCD in the strong coupling regime can be formulated in dual variables which are integer-valued. It can be efficiently simulated for modest finite temperatures and finite densities via the worm algorithm, circumventing the finite density sign problem in this regime. However, the low temperature regime is more expensive to address. As the partition function is solely expressed in terms of integers, it can be cast as a combinatorial optimization problem that can be solved on a quantum annealer. We will first explain the setup of the system we want to study, and then present its reformulation suitable for a quantum annealer, and in particular the D-Wave. As a proof of concept, we present first results obtained on D-Wave for gauge group $U(1)$ and $U(3)$, and outline the next steps towards gauge groups $SU(3)$. We find that in addition, histogram reweighting greatly improves the accuracy of our observables when compared to analytic results.

==> anc/Fig.10.txt <==
#mq gamma M_raw(avg) M_raw(err) M_reweight(avg) M_reweight(err) E_raw(avg) E_raw(err) E_reweight(avg) E_reweight(err)
0.3 0.5 3 0.2824922151450814 0.0037605789144352945 0.16336677282377918 0.003073160802840074 0.06262990976645434 0.0017052441558139842 0.015169762915782023 0.0009464644788774548
0.3 0.5 16 0.343965 0.004933026457432244 0.28016327586206896 0.004007647976161622 0.1469564655172414 0.00300073808672151 0.05602103448275862 0.0020116405890940967
0.3 0.5 70 0.3618292341220423 0.003410784403830728 0.26786838418430886 0.002988979179252126 0.14686562110834372 0.002132669942458444 0.05008012920298879 0.0014470709956099844
0.3 0.5 120 0.34987509197939665 0.003607226296099932 0.2517558866813834 0.003290065731243243 0.15601494665194998 0.002332604425167087 0.05030859087564385 0.0016363596745666898
0.6 0.5 60 0.36338353054485417 0.0031839801316658257 0.48557216565767747 0.003634915359298741 0.1453595211887727 0.0018933558161321688 0.038765547605943855 0.001134343279113263
0.6 0.5 70 0.3609886363636364 0.003458905707195493 0.4832895513577332 0.0036201064065070378 0.1421005017709563 0.002018948703126496 0.03756965761511216 0.0011598598854438169
0.6 0.5 120 0.35596351963746226 0.003465441787752726 0.48874901812688826 0.003770593390469359 0.1588283987915408 0.0019677371368332906 0.047252001510574015 0.0012568125111453298
0.3 1.0 12 0.3294031007751938 0.0030971734391012475 0.20383050089445442 0.0027269307953190595 0.16418142516398332 0.002119347636062282 0.19221589892665475 0.0024009618972053452
0.3 1.0 16 0.329485519207683 0.003228045663427724 0.19704809423769507 0.002849130672159025 0.1634747899159664 0.002145101660801734 0.19417103091236493 0.002415123221024283
0.3 1.0 45 0.3676251951600312 0.003997847488933623 0.22272833723653396 0.003273595887862948 0.15673409445745512 0.0023641051730869606 0.19620033177205307 0.0027105035427097118
0.6 1.0 2 0.4281356186518929 0.004048263441690145 0.4831505078485687 0.004174278312387964 0.13713804247460756 0.0024017805844297386 0.12386997922437673 0.0023086113702615353
0.6 1.0 12 0.3577526193247963 0.003356071470484518 0.41422031431897555 0.003352122776860455 0.15723297438882422 0.0020410791385788198 0.14273501164144353 0.0019712035892814343
0.6 1.0 16 0.3687976463834673 0.0032659644200213867 0.4278473737083812 0.0034411159714814355 0.16158431400688864 0.002026239327955006 0.14617673650975888 0.0019477130847371223

==> anc/Fig.11.txt <==
#mq gamma M_raw(avg) M_raw(err) M_reweight(avg) M_reweight(err) E_raw(avg) E_raw(err) E_reweight(avg) E_reweight(err)
0.3 0.5 2 0.14381802721088432 0.0048865536540520825 0.12291696428571428 0.009094358630309433 0.016478255587949468 0.0016293787476872774 0.007108482142857143 0.001975771563235306
0.3 0.5 5 0.22186586084905663 0.005994821582831319 0.13209313725490196 0.008030052540330068 0.07586217570754716 0.0038146118543554287 0.016292585784313727 0.0025597964404528205
0.3 0.5 70 0.2539313784764208 0.006495970632507615 0.15333479899497485 0.00853918229464214 0.14286441958887547 0.004709248502565569 0.021396984924623115 0.003063749697352094
0.6 0.5 2 0.35509292502639916 0.006735311497151498 0.3779190962099126 0.011814011651398249 0.019126055966209084 0.001737732283471915 0.011341836734693876 0.002050072589590239
0.6 0.5 5 0.30179122497055355 0.006933383555474217 0.366666087962963 0.01017472696380814 0.06908259717314488 0.0033452120767889634 0.021250868055555556 0.0025398888071923582
0.6 0.5 70 0.27618798955613577 0.006615917639826121 0.3689993887530562 0.010267466110672563 0.12946263054830284 0.004764355213071453 0.02606601466992665 0.0029138125781204317
0.3 1.0 2 0.14254595015576324 0.005997196203021213 0.1000993690851735 0.00758618199301465 0.15320580218068536 0.006071997353854519 0.16284227129337542 0.008843495111419911
0.3 1.0 5 0.20531919945725918 0.006645355800880567 0.12016191709844556 0.007406537642311405 0.1439145183175034 0.005185222561544063 0.15115770725388603 0.007662456175822469
0.3 1.0 26 0.2790578186596584 0.006634213598704198 0.15200959367945824 0.007614217480546446 0.13338551248357425 0.004851903509315628 0.15320711060948083 0.007162969439270953
0.3 1.0 70 0.23316307471264366 0.006954250487574904 0.13009406565656564 0.007635816202077282 0.1366939655172414 0.005241974981590737 0.14756534090909093 0.007316207166519552
0.6 1.0 2 0.3353574244415243 0.0069851801027553196 0.36241585365853657 0.010283296711425053 0.12934625492772667 0.004730287941133894 0.11385792682926829 0.006061723066979351
0.6 1.0 5 0.2973337004405286 0.007727663410451434 0.3460501253132832 0.01004130857834728 0.14106809838472834 0.005206825400940025 0.12117449874686716 0.005866118097954978
0.6 1.0 9 0.2504665798611111 0.008076035638811848 0.32333171745152356 0.011301742142077657 0.13897960069444443 0.006234885983011174 0.11696156509695291 0.006673622391219716
0.6 1.0 70 0.25193338683788125 0.007795132333679471 0.31623592493297586 0.010310677569763156 0.1530513643659711 0.005438373690400026 0.12851038873994639 0.006724890049924823

==> anc/Fig.12.txt <==
#mq gamma M_raw(avg) M_raw(err) M_reweight(avg) M_reweight(err) E_raw(avg) E_raw(err) E_reweight(avg) E_reweight(err)
0.5 0.5 5.0 0.8081648578811369 0.013759689670148366 1.2013342911877394 0.022365885020546542 0.29330904392764856 0.007749807045613209 0.11500862068965517 0.007511022456286378
0.5 0.5 30.0 0.814288995215311 0.012501473130383725 1.1942145242070115 0.022266774891054025 0.4525114832535885 0.008216743903930263 0.12295868113522537 0.00716758330645606
1.0 0.5 5.0 0.9375318362706082 0.014599971241902796 2.042056 0.024038279139738775 0.37573251847640704 0.008741143430522035 0.081831 0.0062227356524281185
1.0 0.5 30.0 0.8150993914807302 0.014516062563314662 2.0036814814814816 0.022077449406369597 0.4322038539553753 0.009359636703942355 0.08465277777777777 0.006160008848955039
0.5 1.0 5.0 0.7906802067946824 0.020830078249721284 1.0073328981723237 0.023815113304720876 0.49882680945347124 0.015120495674765136 0.501329634464752 0.016686907937636813
0.5 1.0 15.0 0.8176143442622952 0.01638351420149845 1.0340890410958905 0.021226632478899634 0.4772963114754098 0.01036932538771147 0.4827328767123288 0.014123407488658318
1.0 1.0 5.0 0.8932088830255057 0.017138824947991023 1.802753829321663 0.02593295348503817 0.42041270888302545 0.010364930373829843 0.30552352297592994 0.012338960581351482
1.0 1.0 15.0 0.7246104513064133 0.026275259054510548 1.7890760456273762 0.03377247249624238 0.46711995249406174 0.018541043965416684 0.29587832699619776 0.016891993487169146



==> anc/Fig.13_a.txt <==
#D-wave raw data 
#mq M(avg) M(err)
0.6 0.33929971468771986 0.0022374855148970993

#analytic solution
#mq M
0.01 0.009997000999660112
0.02 0.0199760319565393
0.03 0.029919242258696216
0.04 0.039809018459683515
0.05 0.049628098662145306
0.060000000000000005 0.05935968197658043
0.06999999999999999 0.0689875315993846
0.08 0.07849607020468878
0.09 0.08787046652206791
0.09999999999999999 0.09709671217073644
0.11 0.10616168803367979
0.12 0.11505321967543133
0.13 0.1237601215280823
0.14 0.13227222978524794
0.15000000000000002 0.1405804241472944
0.16 0.14867663874824028
0.17 0.1565538627613536
0.18000000000000002 0.16420613132362197
0.19 0.17162850753703726
0.2 0.1788170563961486
0.21000000000000002 0.18576881155660777
0.22 0.1924817358993826
0.23 0.19895467686154478
0.24000000000000002 0.20518731749917746
0.25 0.2111801242236025
0.26 0.21693429211158705
0.27 0.2224516886364102
0.28 0.22773479660261017
0.29000000000000004 0.23278665699571136
0.3 0.23761081238192128
0.31 0.24221125141408298
0.32 0.24659235492119974
0.33 0.2507588439814251
0.34 0.2547157303039998
0.35000000000000003 0.258468269175418
0.36000000000000004 0.2620219151599926
0.37 0.2653822806855531
0.38 0.26855509759163493
0.39 0.27154618167035993
0.4 0.2743614001892148
0.41000000000000003 0.27700664234999334
0.42000000000000004 0.27948779260893464
0.43 0.2818107067592635
0.44 0.2839811906584515
0.45 0.28600498146814574
0.46 0.2878877312643424
0.47000000000000003 0.2896349928685921
0.48000000000000004 0.2912522077472835
0.49 0.2927446958249696
0.5 0.29411764705882354
0.51 0.2953761146242677
0.52 0.2965250095662496
0.53 0.29756909677622906
0.54 0.29851299216141036
0.55 0.2993611608798533
0.56 0.30011791652262193
0.5700000000000001 0.30078742113188695
0.5800000000000001 0.30137368595175407
0.59 0.3018805728163934
0.6 0.3023117960877296
0.61 0.3026709250623949
0.62 0.30296138677482093
0.63 0.30318646913019287
0.64 0.30334932430745715
0.65 0.3034529723786823
0.66 0.3035003050967715
0.67 0.30349408980882464
0.68 0.30343697345736925
0.6900000000000001 0.30333148663619053
0.7000000000000001 0.30318004767164697
0.7100000000000001 0.30298496670414216
0.72 0.30274844974786913
0.73 0.3024726027100669
0.74 0.3021594353538423
0.75 0.3018108651911469
0.76 0.301428721294763
0.77 0.30101474802018
0.78 0.30057060863003865
0.79 0.30009788881541377
0.8 0.299598100109609
0.81 0.29907268319136837
0.8200000000000001 0.29852301107548396
0.8300000000000001 0.2979503921897147
0.8400000000000001 0.2973560733377362
0.85 0.2967412425485343
0.86 0.2961070318132454
0.87 0.2954545197109452
0.88 0.29478473392530313
0.89 0.29409865365436333
0.9 0.29339721191599727
0.91 0.2926812977517923
0.92 0.2919517583323177
0.93 0.29120940096683984
0.9400000000000001 0.2904549950206515
0.9500000000000001 0.2896892737432406
0.9600000000000001 0.2889129360105558
0.97 0.28812664798463433
0.98 0.28733104469384513
0.99 0.2865267315369676
1.0 0.2857142857142857
1.01 0.28489425758881454
1.02 0.2840671719807133
1.03 0.2832335293978614
1.04 0.2823938072054919
1.05 0.28154846073769174
1.06 0.2806979243534871
1.07 0.2798426124401365
1.08 0.27898292036616523
1.09 0.2781192253865746
1.1 0.2772518875025661
1.11 0.27638125027802585
1.12 0.27550764161492225
1.1300000000000001 0.27463137448967245
1.1400000000000001 0.27375274765245117
1.1500000000000001 0.27287204629131817
1.1600000000000001 0.27198954266296144
1.17 0.2711054966917665
1.18 0.27022015653883935
1.19 0.2693337591425394
1.2 0.26844653073199354
1.21 0.2675586873149989
1.22 0.2666704351416456
1.23 0.26578197114492763
1.24 0.2648934833595429
1.25 0.2640051513200258
1.26 0.2631171464392922
1.27 0.2622296323686247
1.28 0.2613427653400695
1.29 0.26045669449216835
1.3 0.2595715621798963
1.31 0.25868750426963405
1.32 0.25780465041995704
1.33 0.2569231243489806
1.34 0.2560430440889671
1.35 0.25516452222885355
1.36 0.254287666145331
1.37 0.2534125782230671
1.3800000000000001 0.2525393560646395
1.3900000000000001 0.2516680926907024
1.4000000000000001 0.25079887673089957
1.4100000000000001 0.24993179260599033
1.42 0.24906692070164302
1.43 0.24820433753432242
1.44 0.2473441159096674
1.45 0.24648632507374588
1.46 0.245631030857543
1.47 0.24477829581502322
1.48 0.24392817935508898
1.49 0.2430807378677401
1.5 0.2422360248447205
1.51 0.24139409099492767
1.52 0.24055498435483888
1.53 0.23971875039420046
1.54 0.23888543211721042
1.55 0.23805507015941244
1.56 0.23722770288050793
1.57 0.23640336645328233
1.58 0.23558209494883053
1.59 0.23476392041825755
1.6 0.2339488729710192
1.61 0.23313698085006235
1.62 0.23232827050391205
1.6300000000000001 0.23152276665584917
1.6400000000000001 0.23072049237030817
1.6500000000000001 0.22992146911662936
1.6600000000000001 0.22912571683027821
1.6700000000000002 0.22833325397165183
1.68 0.2275440975825781
1.69 0.2267582633406118
1.7 0.22597576561122465
1.71 0.22519661749798234
1.72 0.2244208308907968
1.73 0.2236484165123372
1.74 0.22287938396267842
1.75 0.22211374176226503
1.76 0.22135149739326027
1.77 0.22059265733934777
1.78 0.21983722712405449
1.79 0.2190852113476537
1.8 0.2183366137227078
1.81 0.21759143710830742
1.82 0.21684968354305867
1.83 0.2161113542768729
1.84 0.21537644980160275
1.85 0.21464496988057494
1.86 0.213916913577061
1.87 0.21319227928172937
1.8800000000000001 0.21247106473911898
1.8900000000000001 0.2117532670731713
1.9000000000000001 0.21103888281186006
1.9100000000000001 0.2103279079109499
1.9200000000000002 0.20962033777692105
1.93 0.20891616728908907
1.94 0.20821539082095172
1.95 0.207518002260791
1.96 0.20682399503155965
1.97 0.20613336211007796
1.98 0.20544609604556532
1.99 0.2047621889775333
2.0 0.20408163265306123
2.01 0.20340441844348017
2.02 0.2027305373604812
2.03 0.20205998007167486
2.04 0.201392736915617
2.05 0.200728797916322
2.0599999999999996 0.20006815279728168
2.07 0.1994107909950057
2.0799999999999996 0.19875670167210172
2.09 0.19810587372991148
2.0999999999999996 0.19745829582071814
2.11 0.19681395635953713
2.1199999999999997 0.19617284353550962
2.13 0.19553494532290855
2.1399999999999997 0.19490024949177095
2.15 0.19426874361817123
2.1599999999999997 0.19364041509414542
2.17 0.19301525113727946
2.1799999999999997 0.1923932387999713
2.19 0.19177436497838055
2.1999999999999997 0.19115861642107268
2.21 0.19054597973737059
2.2199999999999998 0.18993644140542223
2.23 0.18932998777999238
2.2399999999999998 0.1887266050999911
2.25 0.188126279495744
2.26 0.18752899699601366
2.27 0.18693474353478254
2.28 0.18634350495780158
2.29 0.18575526702891504
2.3 0.1851700154361678
2.31 0.18458773579770066
2.32 0.1840084136674441
2.3299999999999996 0.1834320345406122
2.34 0.1828585838590082
2.3499999999999996 0.182288047016143
2.36 0.1817204093621768
2.3699999999999997 0.1811556562086855
2.38 0.18059377283326067
2.3899999999999997 0.18003474448394777
2.4 0.1794785563835248
2.4099999999999997 0.17892519373363247
2.42 0.1783746417187522
2.4299999999999997 0.1778268855100465
2.44 0.17728191026905665
2.4499999999999997 0.17673970115126958
2.46 0.17620024330955364
2.4699999999999998 0.17566352189746953
2.48 0.17512952207245838
2.4899999999999998 0.17459822899891445
2.5 0.17406962785114044
2.51 0.17354370381619613
2.52 0.17302044209663586
2.53 0.1724998279131465
2.54 0.17198184650708126
2.55 0.17146648314289906
2.56 0.17095372311050783
2.57 0.17044355172751763
2.5799999999999996 0.16993595434140563
2.59 0.16943091633159343
2.5999999999999996 0.1689284231114446
2.61 0.16842846013017868
2.6199999999999997 0.16793101287470993
2.63 0.1674360668714091
2.6399999999999997 0.16694360768779323
2.65 0.1664536209341434
2.6599999999999997 0.1659660922650567
2.67 0.165481007380928
2.6799999999999997 0.16499835202937116
2.69 0.164518112006576
2.6999999999999997 0.1640402731586053
2.71 0.16356482138263426
2.7199999999999998 0.16309174262813278
2.73 0.16262102289799324
2.7399999999999998 0.16215264824960543
2.75 0.16168660479588007
2.76 0.16122287870622307
2.77 0.16076145620746127
2.78 0.16030232358472213
2.79 0.15984546718226827
2.8 0.1593908734042883
2.81 0.15893852871564512
2.82 0.15848841964258478
2.8299999999999996 0.15804053277340513
2.84 0.1575948547590844
2.8499999999999996 0.1571513723138771
2.86 0.15671007221587005
2.8699999999999997 0.15627094130750493
2.88 0.15583396649606981
2.8899999999999997 0.15539913475415468
2.9 0.15496643312007854
2.9099999999999997 0.15453584869828466
2.92 0.15410736865970603
2.9299999999999997 0.15368098024210644
2.94 0.15325667075038846
2.9499999999999997 0.15283442755687918
2.96 0.15241423810158947
2.9699999999999998 0.1519960898924476
2.98 0.15157997050551028
2.9899999999999998 0.15116586758515044

#reweighted data
#mq M(avg) M(err)
0.1 0.09706343312749159 0.004151605067887557
0.2 0.1789189400453373 0.003867738393147471
0.3 0.23770141223064692 0.0035387070800075027
0.4 0.2744619127647932 0.003124218537576465
0.5 0.29417404049089346 0.0025820292822320385
0.6 0.3023506018916595 0.002213942736260813
0.7 0.3032144811336557 0.0019145929860655058
0.8 0.2996125078167748 0.0017343405626571802
0.9 0.2934565126762031 0.0015682752891468855
1.0 0.2857326663018838 0.0013600014257633625
1.1 0.27728173432914305 0.0012187844478597435
1.2 0.26843140128716225 0.001115112200707795
1.3 0.25953706654480513 0.0010234571480400199
1.4 0.2507528810398544 0.0009278492206236237
1.5 0.24224476927486382 0.0008319417553156065
1.6 0.2339547872860158 0.0007857967661556813
1.7 0.22597431499763193 0.0007017908280943083
1.8 0.21831337884433324 0.0006513352392772779
1.9 0.21101603673061337 0.0006117928185495113
2.0 0.2040732529508325 0.0005557281665714614
2.1 0.19744786955663998 0.0005082729297358292
2.2 0.19115690931830617 0.00047404655578225555
2.3 0.18516982792899653 0.00044207136172343337
2.4 0.17948831066468643 0.00041482228334480993
2.5 0.17407629953881026 0.0003951227295652299
2.6 0.1689423152084373 0.0003699883642649433
2.7 0.16405334514534856 0.00034831574077536046
2.8 0.1594053597949772 0.0003276481235251336
2.9 0.15497925859238756 0.00031251369207057884
3.0 0.15076661064644728 0.00029376409024861215

==> anc/Fig.13_b.txt <==
#D-wave raw data 
#mq M(avg) M(err)
0.6 0.30082386363636365 0.002882421422662911

#analytic solution
#mq M
0.01 0.037147278818253526
0.02 0.07366203293573417
0.03 0.10895781782958475
0.04 0.14253316824369794
0.05 0.17399800843774588
0.060000000000000005 0.20308529299394013
0.06999999999999999 0.22964871459186328
0.08 0.2536496131825286
0.09 0.2751372746345217
0.09999999999999999 0.29422670192823097
0.11 0.3110770793453307
0.12 0.3258729965687917
0.13 0.3388094142703806
0.14 0.3500805271603902
0.15000000000000002 0.3598721615796401
0.16 0.3683570912682521
0.17 0.37569259080981615
0.18000000000000002 0.38201959544653125
0.19 0.3874629390377944
0.2 0.3921322595181813
0.21000000000000002 0.3961232710824924
0.22 0.39951919445052864
0.23 0.40239220841149814
0.24000000000000002 0.4048048388674346
0.25 0.40681123891935234
0.26 0.4084583386599174
0.27 0.4097868594407074
0.28 0.41083219709965413
0.29000000000000004 0.41162518399585596
0.3 0.4121927422012414
0.31 0.41255844090376015
0.32 0.41274297071434524
0.33 0.41276454662520623
0.34 0.4126392501521854
0.35000000000000003 0.4123813199017793
0.36000000000000004 0.41200339854669776
0.37 0.4115167430330622
0.38 0.41093140380497983
0.39 0.4102563779257235
0.4 0.40949974019495994
0.41000000000000003 0.40866875569816147
0.42000000000000004 0.40776997666469167
0.43 0.40680932604153197
0.44 0.4057921697972526
0.45 0.4047233796438225
0.46 0.4036073875916799
0.47000000000000003 0.40244823352709647
0.48000000000000004 0.4012496068125883
0.49 0.40001488275437713
0.5 0.39874715465032656
0.51 0.3974492620228018
0.52 0.39612381554982296
0.53 0.39477321913159896
0.54 0.3933996894655176
0.55 0.3920052734488137
0.56 0.39059186368276017
0.5700000000000001 0.38916121231384526
0.5800000000000001 0.38771494341492796
0.59 0.38625456408175524
0.6 0.38478147439674754
0.61 0.3832969763919216
0.62 0.38180228212567924
0.63 0.3802985209735001
0.64 0.3787867462199576
0.65 0.37726794102860267
0.66 0.3757430238568782
0.67 0.3742128533751181
0.68 0.37267823294164526
0.6900000000000001 0.3711399146798727
0.7000000000000001 0.36959860319800053
0.7100000000000001 0.36805495898726037
0.72 0.3665096015306068
0.73 0.3649631121502078
0.74 0.3634160366189787
0.75 0.361868887558664
0.76 0.3603221466445741
0.77 0.3587762666349506
0.78 0.3572316732410711
0.79 0.3556887668525402
0.8 0.3541479241307438
0.81 0.35260949948214376
0.8200000000000001 0.35107382642192675
0.8300000000000001 0.34954121883749273
0.8400000000000001 0.3480119721603455
0.85 0.34648636445412573
0.86 0.3449646574258007
0.87 0.3434470973663521
0.88 0.34193391602672996
0.89 0.3404253314343012
0.9 0.33892154865454893
0.91 0.3374227605023522
0.92 0.33592914820678893
0.93 0.33444088203305383
0.9400000000000001 0.3329581218647781
0.9500000000000001 0.33148101774974453
0.9600000000000001 0.33000971041173804
0.97 0.32854433173104386
0.98 0.3270850051958852
0.99 0.32563184632691095
1.0 0.3241849630766624
1.01 0.3227444562057937
1.02 0.3213104196376772
1.03 0.31988294079289015
1.04 0.3184621009049662
1.05 0.317047975318678
1.06 0.315640633772026
1.07 0.31424014066301065
1.08 0.3128465553021882
1.09 0.31145993215192935
1.1 0.31008032105323163
1.11 0.30870776744087636
1.12 0.30734231254765637
1.1300000000000001 0.3059839935983512
1.1400000000000001 0.3046328439940772
1.1500000000000001 0.303288893487592
1.1600000000000001 0.30195216835009264
1.17 0.3006226915300106
1.18 0.2993004828042669
1.19 0.29798555892242273
1.2 0.2966779337441291
1.21 0.29537761837024823
1.22 0.29408462126800283
1.23 0.2927989483904747
1.24 0.29152060329076135
1.25 0.29024958723107497
1.26 0.2889858992870498
1.27 0.2877295364475084
1.28 0.2864804937099192
1.29 0.28523876417176625
1.3 0.28400433911803374
1.31 0.28277720810500057
1.32 0.28155735904052415
1.33 0.2803447782609828
1.34 0.2791394506050397
1.35 0.277941359484375
1.36 0.27675048695152954
1.37 0.2755668137649945
1.3800000000000001 0.27439031945167075
1.3900000000000001 0.2732209823668189
1.4000000000000001 0.27205877975161
1.4100000000000001 0.2709036877883851
1.42 0.2697556816537228
1.43 0.2686147355694093
1.44 0.2674808228514022
1.45 0.2663539159568718
1.46 0.265233986529402
1.47 0.26412100544242606
1.48 0.2630149428409718
1.49 0.2619157681817833
1.5 0.2608234502718866
1.51 0.25973795730566157
1.52 0.2586592569004788
1.53 0.2575873161309593
1.54 0.2565221015619104
1.55 0.25546357927998914
1.56 0.254411714924144
1.57 0.2533664737148803
1.58 0.2523278204823938
1.59 0.25129571969361897
1.6 0.25027013547822696
1.61 0.24925103165361878
1.62 0.24823837174894736
1.6300000000000001 0.2472321190282051
1.6400000000000001 0.24623223651241302
1.6500000000000001 0.24523868700094262
1.6600000000000001 0.24425143309200315
1.6700000000000002 0.2432704372023252
1.68 0.2422956615860681
1.69 0.24132706835298098
1.7 0.24036461948584376
1.71 0.2394082768572133
1.72 0.23845800224550048
1.73 0.23751375735040203
1.74 0.23657550380770925
1.75 0.23564320320351698
1.76 0.2347168170878531
1.77 0.23379630698774936
1.78 0.2328816344197744
1.79 0.2319727609020453
1.8 0.23106964796573903
1.81 0.2301722571661197
1.82 0.22928055009309842
1.83 0.2283944883813439
1.84 0.22751403371995704
1.85 0.22663914786172776
1.86 0.22576979263198596
1.87 0.22490592993706274
1.8800000000000001 0.22404752177237477
1.8900000000000001 0.22319453023014524
1.9000000000000001 0.22234691750677407
1.9100000000000001 0.22150464590986965
1.9200000000000002 0.2206676778649546
1.93 0.21983597592185608
1.94 0.2190095027607921
1.95 0.21818822119816544
1.96 0.21737209419207423
1.97 0.2165610848475495
1.98 0.21575515642153065
1.99 0.21495427232758596
2.0 0.2141583961403893
2.01 0.21336749159996024
2.02 0.21258152261567675
2.03 0.21180045327006913
2.04 0.21102424782240092
2.05 0.2102528707120475
2.0599999999999996 0.20948628656167723
2.07 0.20872446018024285
2.0799999999999996 0.20796735656579146
2.09 0.20721494090809747
2.0999999999999996 0.2064671785911265
2.11 0.20572403519533602
2.1199999999999997 0.20498547649981877
2.13 0.20425146848429432
2.1399999999999997 0.20352197733095556
2.15 0.20279696942617378
2.1599999999999997 0.20207641136206977
2.17 0.20136026993795353
2.1799999999999997 0.20064851216163987
2.19 0.19994110525064318
2.1999999999999997 0.1992380166332563
2.21 0.19853921394951793
2.2199999999999998 0.19784466505207354
2.23 0.1971543380069322
2.2399999999999998 0.19646820109412574
2.25 0.19578622280827157
2.26 0.19510837185904528
2.27 0.19443461717156477
2.28 0.19376492788669045
2.29 0.19309927336124452
2.3 0.19243762316815308
2.31 0.19177994709651286
2.32 0.19112621515158806
2.3299999999999996 0.19047639755473705
2.34 0.18983046474327522
2.3499999999999996 0.18918838737027396
2.36 0.18855013630429965
2.3699999999999997 0.18791568262909567
2.38 0.18728499764320838
2.3899999999999997 0.18665805285956166
2.4 0.18603482000497976
2.4099999999999997 0.1854152710196631
2.42 0.18479937805661753
2.4299999999999997 0.1841871134810403
2.44 0.18357844986966318
2.4499999999999997 0.18297336001005685
2.46 0.1823718168998966
2.4699999999999998 0.18177379374619188
2.48 0.18117926396448164
2.4899999999999998 0.1805882011779968
2.5 0.18000057921679152
2.51 0.1794163721168451
2.52 0.17883555411913563
2.53 0.17825809966868736
2.54 0.17768398341359276
2.55 0.1771131802040107
2.56 0.17654566509114258
2.57 0.17598141332618672
2.5799999999999996 0.1754204003592733
2.59 0.17486260183837998
2.5999999999999996 0.17430799360823065
2.61 0.17375655170917656
2.6199999999999997 0.17320825237606313
2.63 0.1726630720370813
2.6399999999999997 0.172120987312606
2.65 0.17158197501402167
2.6599999999999997 0.1710460121425367
2.67 0.17051307588798612
2.6799999999999997 0.16998314362762573
2.69 0.1694561929249157
2.6999999999999997 0.16893220152829697
2.71 0.16841114736995944
2.7199999999999998 0.16789300856460332
2.73 0.16737776340819494
2.7399999999999998 0.16686539037671602
2.75 0.16635586812490924
2.76 0.16584917548501857
2.77 0.1653452914655267
2.78 0.164844195249889
2.79 0.164345866195265
2.8 0.16385028383124828
2.81 0.16335742785859386
2.82 0.1628672781479461
2.8299999999999996 0.16237981473856453
2.84 0.16189501783705065
2.8499999999999996 0.1614128678160744
2.86 0.1609333452131019
2.8699999999999997 0.1604564307291239
2.88 0.15998210522738585
2.8899999999999997 0.15951034973211997
2.9 0.1590411454272793
2.9099999999999997 0.1585744736552746
2.92 0.15811031591571367
2.9299999999999997 0.1576486538641441
2.94 0.15718946931079936
2.9499999999999997 0.1567327442193489
2.96 0.1562784607056515
2.9699999999999998 0.15582660103651344
2.98 0.15537714762845112
2.9899999999999998 0.1549300830464579
3.0 0.15448539000277628
3.01 0.15404305135567492
3.02 0.15360305010823094
3.03 0.15316536940711795
3.04 0.15272999254139932
3.05 0.1522969029413276
3.06 0.15186608417714967
3.07 0.15143751995791813
3.08 0.15101119413030892
3.09 0.15058709067744525
3.0999999999999996 0.15016519371772802
3.11 0.14974548750367295
3.1199999999999997 0.14932795642075464
3.13 0.14891258498625665
3.1399999999999997 0.14849935784812954
3.15 0.1480882597838553
3.1599999999999997 0.14767927569931902
3.17 0.14727239062768763
3.1799999999999997 0.14686758972829622
3.19 0.1464648582855411
3.1999999999999997 0.14606418170778088
3.21 0.1456655455262445
3.2199999999999998 0.145268935393947
3.23 0.14487433708461236
3.2399999999999998 0.14448173649160495
3.25 0.1440911196268671
3.26 0.1437024726198656
3.27 0.14331578171654522
3.28 0.1429310332782899
3.29 0.1425482137808921
3.3 0.14216730981352932
3.31 0.1417883080777486
3.32 0.14141119538645913
3.33 0.1410359586629319
3.34 0.1406625849398077
3.3499999999999996 0.1402910613581127
3.36 0.13992137516628178
3.3699999999999997 0.13955351371918953
3.38 0.13918746447718922
3.3899999999999997 0.13882321500515948
3.4 0.13846075297155866
3.4099999999999997 0.13810006614748666
3.42 0.13774114240575516
3.4299999999999997 0.13738396971996483
3.44 0.1370285361635906
3.4499999999999997 0.13667482990907456
3.46 0.13632283922692634
3.4699999999999998 0.13597255248483134
3.48 0.1356239581467663
3.4899999999999998 0.13527704477212266
3.5 0.13493180101483715
3.51 0.13458821562253026
3.52 0.13424627743565187
3.53 0.13390597538663454
3.54 0.13356729849905394
3.55 0.13323023588679703
3.56 0.13289477675323702
3.57 0.13256091039041637
3.58 0.13222862617823625
3.59 0.1318979135836539
3.5999999999999996 0.13156876215988672
3.61 0.1312411615456236
3.6199999999999997 0.1309151014642436
3.63 0.13059057172304125
3.6399999999999997 0.13026756221245936
3.65 0.1299460629053283
3.6599999999999997 0.12962606385611267
3.67 0.1293075552001643
3.6799999999999997 0.1289905271529829
3.69 0.1286749700094825
3.6999999999999997 0.1283608741432657
3.71 0.1280482300059035
3.7199999999999998 0.12773702812622292
3.73 0.12742725910960018
3.7399999999999998 0.12711891363726135
3.75 0.1268119824655888
3.76 0.1265064564254346
3.77 0.1262023264214399
3.78 0.12589958343136132
3.79 0.12559821850540295
3.8 0.12529822276555497
3.81 0.12499958740493862
3.82 0.12470230368715708
3.83 0.12440636294565267
3.84 0.12411175658307001
3.8499999999999996 0.12381847607062521
3.86 0.12352651294748111
3.8699999999999997 0.12323585882012858
3.88 0.12294650536177326
3.8899999999999997 0.1226584443117287
3.9 0.12237166747481491
3.9099999999999997 0.12208616672076274
3.92 0.12180193398362392
3.9299999999999997 0.12151896126118697
3.94 0.12123724061439829
3.9499999999999997 0.12095676416678931
3.96 0.12067752410390853
3.9699999999999998 0.12039951267275957
3.98 0.1201227221812444
3.9899999999999998 0.11984714499761168
4.0 0.11957277354991093
4.01 0.11929960032545149
4.02 0.11902761787026697
4.03 0.11875681878858467
4.04 0.11848719574230032
4.05 0.11821874145045783
4.06 0.11795144868873388
4.07 0.1176853102889277
4.08 0.11742031913845598
4.09 0.11715646817985195
4.1 0.11689375041027021
4.109999999999999 0.1166321588809957
4.12 0.11637168669695772
4.13 0.11611232701624867
4.14 0.11585407304964718
4.1499999999999995 0.11559691806014627
4.16 0.1153408553624858
4.17 0.1150858783226896
4.18 0.11483198035760697
4.1899999999999995 0.11457915493445875
4.2 0.11432739557038765
4.21 0.11407669583201321
4.22 0.11382704933499087
4.2299999999999995 0.11357844974357516
4.24 0.1133308907701877
4.25 0.11308436617498883
4.26 0.11283886976545358
4.27 0.11259439539595191
4.28 0.11235093696733288
4.29 0.11210848842651291
4.3 0.11186704376606796
4.31 0.1116265970238298
4.32 0.1113871422824861
4.33 0.11114867366918454
4.34 0.11091118535514055
4.35 0.11067467155524903
4.36 0.11043912652769976
4.37 0.11020454457359667
4.38 0.10997092003658061
4.39 0.10973824730245593
4.3999999999999995 0.10950652079882062
4.41 0.10927573499469996
4.42 0.10904588440018402
4.43 0.10881696356606835
4.4399999999999995 0.10858896708349822
4.45 0.10836188958361637
4.46 0.10813572573721433
4.47 0.10791047025438674
4.4799999999999995 0.1076861178841893
4.49 0.10746266341429996
4.5 0.10724010167068346
4.51 0.1070184275172588
4.52 0.10679763585557049
4.53 0.10657772162446227
4.54 0.10635867979975477
4.55 0.10614050539392553
4.56 0.1059231934557925
4.57 0.10570673907020076
4.58 0.1054911373577118
4.59 0.10527638347429613
4.6 0.10506247261102877
4.61 0.10484939999378756
4.62 0.10463716088295462
4.63 0.10442575057312042
4.64 0.10421516439279079
4.6499999999999995 0.10400539770409678
4.66 0.1037964459025074
4.67 0.10358830441654476
4.68 0.10338096870750248
4.6899999999999995 0.10317443426916621
4.7 0.10296869662753723
4.71 0.10276375134055872
4.72 0.10255959399784434
4.7299999999999995 0.10235622022040963
4.74 0.10215362566040585
4.75 0.10195180600085667
4.76 0.10175075695539686
4.77 0.10155047426801389
4.78 0.10135095371279185
4.79 0.10115219109365788
4.8 0.10095418224413072
4.81 0.1007569230270721
4.82 0.10056040933444019
4.83 0.10036463708704552
4.84 0.10016960223430905
4.85 0.09997530075402282
4.86 0.0997817286521125
4.87 0.09958888196240263
4.88 0.0993967567463837
4.89 0.09920534909298151
4.8999999999999995 0.099014655118329
4.91 0.09882467096553978
4.92 0.09863539280448412
4.93 0.09844681683156709
4.9399999999999995 0.0982589392695084
4.95 0.09807175636712476
4.96 0.09788526439911412
4.97 0.09769945966584172
4.9799999999999995 0.09751433849312857
4.99 0.09732989723204163

#reweighted data
#mq M(avg) M(err)
0.1 0.1403844451003542 0.007345611477605656
0.2 0.29756770218417944 0.0071777600492883295
0.3 0.391844992129083 0.006010568268017296
0.4 0.4198011363636364 0.004590692750956166
0.5 0.417092606257379 0.003812051089027497
0.6 0.40274129279811105 0.003016755338755865
0.7 0.38430147368864903 0.0026040781089295088
0.8 0.36520176911157026 0.002240021982924368
0.9 0.34672077922077926 0.0018930998776530215
1.0 0.3291269554309327 0.0017020645622422613
1.1 0.3126285955779757 0.0015507633247188225
1.2 0.29705449380165294 0.0013430035574592792
1.3 0.28254691331395876 0.00115860285613227
1.4 0.26882342089728456 0.0010242789959465928
1.5 0.25603394332939783 0.0009071537730424439
1.6 0.2441344681596812 0.0007941736382685342
1.7 0.23296455048961734 0.0007353435941654166
1.8 0.22266256313131313 0.0006142755807062516
1.9 0.2130402581867893 0.0005693031273125068
2.0 0.20408220188902004 0.0005065685915570869
2.1 0.1957634965143082 0.0004763178834161947
2.2 0.18802120787270582 0.0004289155921659204
2.3 0.18080543221600537 0.0004013919780113161
2.4 0.17407201581562376 0.00036355353662154117
2.5 0.16778603896103897 0.00033302588936434864
2.6 0.1618977755199346 0.0003104611664181431
2.7 0.15639292000087454 0.0002769071503365745
2.8 0.1512157799586777 0.000257592040343293
2.9 0.14635959064446524 0.00024500701908894933
3.0 0.14178898563557654 0.00022439700195007754
3.1 0.13747883897627297 0.00021302672407634852
3.2 0.13341377195247933 0.00019510136036330423
3.3 0.12958002397051982 0.00017958442360250016
3.4 0.12594495494478783 0.0001724554368149689
3.5 0.12251153229886995 0.00015964146647209492
3.6 0.11924667740718875 0.0001560386319595047
3.7 0.11614830961421871 0.0001446383715376782
3.8 0.1132055668613683 0.00013769504444635224
3.9 0.11040698884448887 0.00012945297207268754
4.0 0.10773841499409681 0.00012375462000487883
4.1 0.10519116969504996 0.00011618295153427178
4.2 0.1027614268848035 0.00011331636787138724
4.3 0.1004384661321765 0.00010433001848016831
4.4 0.09821639878716323 0.00010036549608658927
4.5 0.09608962186803097 9.611551090413556e-05
4.6 0.09404939428160773 9.325030209818058e-05
4.7 0.09209359849531513 8.69715668595344e-05
4.8 0.09021781840318772 8.494240243345719e-05
4.9 0.08841450467436088 8.15839133828438e-05
5.0 0.08668087367178276 7.875141157891234e-05

==> anc/Fig.13_c.txt <==
#D-wave raw data 
#mq M(avg) M(err)
0.6 0.2360474316157761 0.004829363357272838

#analytic solution
#mq M
0.01 0.01207853204560017
0.02 0.024121455909999482
0.03 0.03609359391587673
0.04 0.047960617921946676
0.05 0.0596894459404679
0.060000000000000005 0.07124860641759914
0.06999999999999999 0.08260856169560143
0.08 0.09374198394116226
0.09 0.10462397879860749
0.09999999999999999 0.11523225408863436
0.11 0.12554723290386527
0.12 0.13555211234558012
0.13 0.14523287081436506
0.14 0.15457822814778607
0.15000000000000002 0.16357956395299397
0.16 0.17223080019860035
0.17 0.18052825451779236
0.18000000000000002 0.18847047076121945
0.19 0.1960580331643351
0.2 0.20329337010859624
0.21000000000000002 0.21018055291140778
0.22 0.21672509442728388
0.23 0.2229337515300597
0.24000000000000002 0.22881433481448005
0.25 0.23437552813925977
0.26 0.23962671995916107
0.27 0.24457784777935396
0.28 0.24923925652343082
0.29000000000000004 0.25362157114248607
0.3 0.25773558340800384
0.31 0.2615921525228986
0.32 0.2652021189477919
0.33 0.26857623066607783
0.34 0.2717250809937022
0.35000000000000003 0.27465905696921866
0.36000000000000004 0.2773882973284739
0.37 0.27992265906834785
0.38 0.2822716916284421
0.39 0.28444461776202773
0.4 0.2864503202228192
0.41000000000000003 0.2882973334576325
0.42000000000000004 0.28999383956309915
0.43 0.2915476678345008
0.44 0.29296629730408963
0.45 0.29425686173348403
0.46 0.29542615658851884
0.47000000000000003 0.29648064758456677
0.48000000000000004 0.297426480445412
0.49 0.2982694915688539
0.5 0.2990152193375112
0.51 0.2996689158537618
0.52 0.3002355589136158
0.53 0.30071986406591367
0.54 0.30112629663080104
0.55 0.3014590835753983
0.56 0.3017222251651668
0.5700000000000001 0.3019195063271893
0.5800000000000001 0.30205450767652664
0.59 0.3021306161695806
0.6 0.30215103535900384
0.61 0.30211879523351987
0.62 0.3020367616334334
0.63 0.30190764523845715
0.64 0.3017340101294662
0.65 0.3015182819295306
0.66 0.3012627555327217
0.67 0.3009696024314634
0.68 0.3006408776550084
0.6900000000000001 0.30027852633286395
0.7000000000000001 0.2998843898978925
0.7100000000000001 0.2994602119443561
0.72 0.2990076437564186
0.73 0.29852824952275175
0.74 0.29802351125264953
0.75 0.29749483340894195
0.76 0.2969435472726229
0.77 0.2963709150535012
0.78 0.29577813376096096
0.79 0.2951663388481643
0.8 0.2945366076425647
0.81 0.2938899625750286
0.8200000000000001 0.29322737421919565
0.8300000000000001 0.29254976415229567
0.8400000000000001 0.2918580076478387
0.85 0.29115293621026056
0.86 0.2904353399608952
0.87 0.28970596988421593
0.88 0.2889655399427574
0.89 0.28821472906860185
0.9 0.287454183038917
0.91 0.2866845162425608
0.92 0.2859063133443286
0.93 0.28512013085306315
0.9400000000000001 0.2843264985994462
0.9500000000000001 0.2835259211289376
0.9600000000000001 0.2827188790150046
0.97 0.281905830097455
0.98 0.28108721065038567
0.99 0.2802634364840298
1.0 0.2794349039844345
1.01 0.27860199109472283
1.02 0.2777650582414783
1.03 0.276924449209455
1.04 0.276080491967797
1.05 0.2752334994505756
1.06 0.27438377029439004
1.07 0.27353158953558826
1.08 0.27267722926948035
1.09 0.27182094927374767
1.1 0.27096299759825726
1.11 0.27010361112310427
1.12 0.2692430160868513
1.1300000000000001 0.26838142858668335
1.1400000000000001 0.26751905505202234
1.1500000000000001 0.26665609269327306
1.1600000000000001 0.26579272992698666
1.17 0.26492914677894813
1.18 0.2640655152663064
1.19 0.26320199976004166
1.2 0.26233875732886236
1.21 0.26147593806555713
1.22 0.26061368539680707
1.23 0.2597521363774289
1.24 0.2588914219698232
1.25 0.2580316673095777
1.26 0.2571729919578572
1.27 0.25631551014145404
1.28 0.25545933098105134
1.29 0.254604558708422
1.3 0.2537512928731429
1.31 0.2528996285394154
1.32 0.2520496564734504
1.33 0.25120146332206095
1.34 0.2503551317827966
1.35 0.249510740766156
1.36 0.2486683655502727
1.37 0.24782807792846523
1.3800000000000001 0.24698994635002605
1.3900000000000001 0.24615403605462688
1.4000000000000001 0.24532040920064432
1.4100000000000001 0.24448912498772954
1.42 0.2436602397739
1.43 0.24283380718752204
1.44 0.24200987823426978
1.45 0.24118850139951495
1.46 0.24036972274622234
1.47 0.23955358600866614
1.48 0.23874013268211586
1.49 0.23792940210876842
1.5 0.23712143155997556
1.51 0.236316256315145
1.52 0.235513909737263
1.53 0.23471442334536377
1.54 0.23391782688401014
1.55 0.23312414838994414
1.56 0.23233341425606427
1.57 0.23154564929280705
1.58 0.23076087678711377
1.59 0.22997911855905157
1.6 0.22920039501619882
1.61 0.22842472520590162
1.62 0.22765212686555017
1.6300000000000001 0.2268826164708577
1.6400000000000001 0.22611620928231618
1.6500000000000001 0.225352919389893
1.6600000000000001 0.22459275975603268
1.6700000000000002 0.2238357422570284
1.68 0.22308187772285545
1.69 0.22233117597554056
1.7 0.22158364586611187
1.71 0.2208392953101447
1.72 0.22009813132210773
1.73 0.21936016004835512
1.74 0.2186253867990162
1.75 0.21789381607868694
1.76 0.2171654516160458
1.77 0.21644029639241474
1.78 0.21571835266933134
1.79 0.2149996220150989
1.8 0.21428410533046632
1.81 0.21357180287340305
1.82 0.212862714282956
1.83 0.21215683860236667
1.84 0.21145417430135946
1.85 0.210754719297639
1.86 0.2100584709776989
1.87 0.20936542621689766
1.8800000000000001 0.20867558139887163
1.8900000000000001 0.20798893243428862
1.9000000000000001 0.20730547477895958
1.9100000000000001 0.20662520345136945
1.9200000000000002 0.20594811304958136
1.93 0.2052741977676484
1.94 0.20460345141141578
1.95 0.20393586741380715
1.96 0.20327143884966564
1.97 0.20261015845003955
1.98 0.20195201861601883
1.99 0.20129701143216086
2.0 0.20064512867939574
2.01 0.19999636184760541
2.02 0.19935070214771317
2.03 0.1987081405234278
2.04 0.19806866766259784
2.05 0.19743227400817392
2.0599999999999996 0.19679894976885923
2.07 0.1961686849293894
2.0799999999999996 0.19554146926046934
2.09 0.19491729232841642
2.0999999999999996 0.19429614350449398
2.11 0.19367801197390366
2.1199999999999997 0.1930628867445436
2.13 0.1924507566554531
2.1399999999999997 0.1918416103849715
2.15 0.19123543645868316
2.1599999999999997 0.19063222325706233
2.17 0.19003195902289388
2.1799999999999997 0.18943463186844423
2.19 0.18884022978241571
2.1999999999999997 0.1882487406366526
2.21 0.1876601521926752
2.2199999999999998 0.18707445210794144
2.23 0.18649162794196247
2.2399999999999998 0.18591166716218122
2.25 0.18533455714970895
2.26 0.18476028520479154
2.27 0.18418883855220528
2.28 0.18362020434637993
2.29 0.18305436967642222
2.3 0.18249132157094655
2.31 0.1819310470027443
2.32 0.1813735328933065
2.3299999999999996 0.18081876611721845
2.34 0.18026673350635586
2.3499999999999996 0.17971742185401082
2.36 0.17917081791881037
2.3699999999999997 0.17862690842857828
2.38 0.17808568008398842
2.3899999999999997 0.17754711956218322
2.4 0.17701121352019028
2.4099999999999997 0.1764779485982589
2.42 0.17594731142310152
2.4299999999999997 0.17541928861099976
2.44 0.17489386677079033
2.4499999999999997 0.174371032506809
2.46 0.17385077242164385
2.4699999999999998 0.1733330731188879
2.48 0.17281792120570852
2.4899999999999998 0.17230530329541288
2.5 0.1717952060098259
2.51 0.17128761598169065
2.52 0.17078251985688048
2.53 0.17027990429662035
2.54 0.16977975597957184
2.55 0.16928206160384274
2.56 0.16878680788895978
2.57 0.1682939815777547
2.5799999999999996 0.1678035694381425
2.59 0.1673155582649049
2.5999999999999996 0.16682993488132306
2.61 0.1663466861408356
2.6199999999999997 0.16586579892854683
2.63 0.16538726016274682
2.6399999999999997 0.16491105679633697
2.65 0.1644371758182038
2.6599999999999997 0.16396560425453216
2.67 0.16349632917009568
2.6799999999999997 0.16302933766944733
2.69 0.1625646168981096
2.6999999999999997 0.16210215404367834
2.71 0.16164193633689034
2.7199999999999998 0.16118395105266353
2.73 0.16072818551107126
2.7399999999999998 0.16027462707826287
2.75 0.1598232631674004
2.76 0.15937408123946803
2.77 0.1589270688041183
2.78 0.1584822134204403
2.79 0.1580395026977061
2.8 0.15759892429606992
2.81 0.15716046592724
2.82 0.1567241153551281
2.8299999999999996 0.15628986039642795
2.84 0.15585768892122173
2.8499999999999996 0.15542758885348698
2.86 0.15499954817165112
2.8699999999999997 0.15457355490902355
2.88 0.15414959715430612
2.8899999999999997 0.15372766305197672
2.9 0.15330774080272586
2.9099999999999997 0.15288981866380105
2.92 0.1524738849493973
2.9299999999999997 0.15205992803094628
2.94 0.1516479363374618
2.9499999999999997 0.15123789835578239
2.96 0.150829802630878
2.9699999999999998 0.1504236377660382
2.98 0.15001939242314796
2.9899999999999998 0.14961705532284614
3.0 0.14921661524472354
3.01 0.14881806102749198
3.02 0.14842138156911583
3.03 0.14802656582695614
3.04 0.14763360281787072
3.05 0.14724248161831088
3.06 0.1468531913644074
3.07 0.14646572125202922
3.08 0.14608006053683706
3.09 0.1456961985343238
3.0999999999999996 0.1453141246198295
3.11 0.1449338282285472
3.1199999999999997 0.1445552988555382
3.13 0.14417852605569684
3.1399999999999997 0.1438034994437356
3.15 0.1434302086941438
3.1599999999999997 0.14305864354112943
3.17 0.14268879377857055
3.1799999999999997 0.14232064925994317
3.19 0.14195419989822633
3.1999999999999997 0.14158943566583979
3.21 0.14122634659450936
3.2199999999999998 0.1408649227751938
3.23 0.14050515435794178
3.2399999999999998 0.1401470315517787
3.25 0.1397905446245759
3.26 0.139435683902902
3.27 0.13908243977188506
3.28 0.13873080267504456
3.29 0.13838076311414332
3.3 0.1380323116490168
3.31 0.13768543889738435
3.32 0.13734013553469737
3.33 0.13699639229391208
3.34 0.13665419996535114
3.3499999999999996 0.13631354939645085
3.36 0.1359744314916005
3.3699999999999997 0.1356368372119233
3.38 0.13530075757505405
3.3899999999999997 0.13496618365493124
3.4 0.13463310658158137
3.4099999999999997 0.13430151754089822
3.42 0.13397140777439565
3.4299999999999997 0.13364276857898974
3.44 0.13331559130676807
3.4499999999999997 0.13298986736473498
3.46 0.13266558821459265
3.4699999999999998 0.13234274537247093
3.48 0.13202133040869646
3.4899999999999998 0.1317013349475386
3.5 0.13138275066695657
3.51 0.13106556929834262
3.52 0.13074978262626588
3.53 0.13043538248820818
3.54 0.13012236077430994
3.55 0.12981070942710682
3.56 0.12950042044125232
3.57 0.1291914858632617
3.58 0.1288838977912426
3.59 0.12857764837461857
3.5999999999999996 0.12827272981387086
3.61 0.12796913436024454
3.6199999999999997 0.12766685431549632
3.63 0.12736588203160948
3.6399999999999997 0.12706620991050877
3.65 0.12676783040381512
3.6599999999999997 0.12647073601253
3.67 0.12617491928678284
3.6799999999999997 0.1258803728255446
3.69 0.12558708927634438
3.6999999999999997 0.1252950613350049
3.71 0.12500428174534134
3.7199999999999998 0.12471474329890138
3.73 0.12442643883466485
3.7399999999999998 0.12413936123879031
3.75 0.1238535034443073
3.76 0.12356885843084826
3.77 0.12328541922436981
3.78 0.12300317889687144
3.79 0.1227221305661058
3.8 0.12244226739531107
3.81 0.12216358259292914
3.82 0.12188606941232023
3.83 0.12160972115148931
3.84 0.12133453115279734
3.8499999999999996 0.12106049280270277
3.86 0.12078759953146186
3.8699999999999997 0.12051584481286987
3.88 0.12024522216397326
3.8899999999999997 0.11997572514479231
3.9 0.11970734735806011
3.9099999999999997 0.1194400824489268
3.92 0.11917392410470584
3.9299999999999997 0.11890886605459138
3.94 0.11864490206937689
3.9499999999999997 0.11838202596121598
3.96 0.1181202315833056
3.9699999999999998 0.11785951282965361
3.98 0.11759986363479674
3.9899999999999998 0.11734127797352964
4.0 0.1170837498606424
4.01 0.11682727335065335
4.02 0.11657184253754063
4.03 0.11631745155449819
4.04 0.11606409457363456
4.05 0.11581176580574956
4.06 0.11556045950005349
4.07 0.11531016994391192
4.08 0.11506089146258837
4.09 0.11481261841898824
4.1 0.11456534521340059
4.109999999999999 0.11431906628323964
4.12 0.1140737761028004
4.13 0.11382946918299873
4.14 0.11358614007112705
4.1499999999999995 0.11334378335059728
4.16 0.11310239364069641
4.17 0.11286196559632926
4.18 0.11262249390779543
4.1899999999999995 0.11238397330052279
4.2 0.1121463985348302
4.21 0.11190976440568011
4.22 0.11167406574246055
4.2299999999999995 0.11143929740871433
4.24 0.11120545430191688
4.25 0.11097253135323967
4.26 0.11074052352730925
4.27 0.11050942582198404
4.28 0.11027923326809838
4.29 0.11004994092925359
4.3 0.10982154390158426
4.31 0.10959403731351622
4.32 0.1093674163255441
4.33 0.10914167613001828
4.34 0.10891681195090079
4.35 0.10869281904355885
4.36 0.10846969269451798
4.37 0.10824742822127971
4.38 0.10802602097206664
4.39 0.10780546632561289
4.3999999999999995 0.10758575969096469
4.41 0.10736689650723517
4.42 0.10714887224342798
4.43 0.10693168239818919
4.4399999999999995 0.10671532249961167
4.45 0.10649978810502755
4.46 0.10628507480079821
4.47 0.1060711782020943
4.4799999999999995 0.10585809395271474
4.49 0.10564581772485412
4.5 0.1054343452189202
4.51 0.10522367216332591
4.52 0.10501379431428218
4.53 0.1048047074556106
4.54 0.10459640739853132
4.55 0.1043888899814807
4.56 0.10418215106991162
4.57 0.10397618655608867
4.58 0.10377099235891046
4.59 0.10356656442371417
4.6 0.10336289872207804
4.61 0.10315999125164549
4.62 0.10295783803592515
4.63 0.10275643512411525
4.64 0.10255577859090745
4.6499999999999995 0.10235586453631715
4.66 0.10215668908549154
4.67 0.10195824838853022
4.68 0.10176053862030902
4.6899999999999995 0.10156355598029405
4.7 0.10136729669237968
4.71 0.10117175700469429
4.72 0.10097693318943754
4.7299999999999995 0.10078282154270327
4.74 0.10058941838430786
4.75 0.10039672005761834
4.76 0.10020472292938674
4.77 0.10001342338957399
4.78 0.09982281785119407
4.79 0.09963290275013398
4.8 0.09944367454500305
4.81 0.09925512971695072
4.82 0.09906726476953633
4.83 0.0988800762285276
4.84 0.0986935606417673
4.85 0.0985077145790075
4.86 0.09832253463175854
4.87 0.09813801741311808
4.88 0.09795415955761913
4.89 0.09777095772109033
4.8999999999999995 0.09758840858048365
4.91 0.09740650883373846
4.92 0.09722525519962155
4.93 0.09704464441757081
4.9399999999999995 0.09686467324756659
4.95 0.09668533846996578
4.96 0.09650663688536283
4.97 0.09632856531444221
4.9799999999999995 0.09615112059783718
4.99 0.09597429959598888

#reweighted data
#mq M(avg) M(err)
0.1 0.1352767175572519 0.0126750991102858
0.2 0.23032621660305344 0.01066717101539822
0.3 0.2820741889312977 0.008682092576364537
0.4 0.30427719465648856 0.007351542219209975
0.5 0.31111665076335876 0.00615813240269932
0.6 0.31004930025445293 0.005225900595676355
0.7 0.3051894765539804 0.004860123384421405
0.8 0.2985236760496183 0.004219360693320589
0.9 0.2913666242578456 0.004029637234627598
1.0 0.2838059398854962 0.00353193426113781
1.1 0.2757540336571825 0.0031437492405566804
1.2 0.26785722805343515 0.0028339619565801795
1.3 0.25971062096300646 0.00263973903655057
1.4 0.25184202903489644 0.0024387675778516087
1.5 0.24392040394402034 0.002242586553662123
1.6 0.23616024570610686 0.0020240004247044714
1.7 0.22853228839245623 0.0018323510093701688
1.8 0.2211951998515691 0.0016888645529445335
1.9 0.21406293943350743 0.0015198911681562936
2.0 0.20723807251908397 0.0014231701292011436
2.1 0.2006100622500909 0.0013086926491067997
2.2 0.1942857065405968 0.0011947601168495728
2.3 0.18828000539329576 0.0011217152411076218
2.4 0.18249388716603054 0.0010419519147728251
2.5 0.17698430343511454 0.0009989935322747615
2.6 0.17173443922489726 0.0009244961061283879
2.7 0.16670408361605882 0.000854432750091635
2.8 0.16193859903217014 0.0008160456475568941
2.9 0.15737887437483547 0.0007750687906174163
3.0 0.15303164758269722 0.0007320784421828534
3.1 0.14890875092341788 0.0007048865631705287
3.2 0.14495557013358776 0.0006647607869315937
3.3 0.14118562774693502 0.000624497327462501
3.4 0.13758949118769645 0.0005851077560914768
3.5 0.13417294847328243 0.000563695918800146
3.6 0.1309048982188295 0.0005259101261353128
3.7 0.12777533139055086 0.0005030172631653785
3.8 0.1247625175773403 0.00048011129247697913
3.9 0.12190325895478567 0.0004585972051760958
4.0 0.11916087189885496 0.0004339609483771519
4.1 0.11652689210575314 0.00041014176450264624
4.2 0.11400504930025446 0.00039728645974001267
4.3 0.11157309604118588 0.0003715524551141393
4.4 0.10924680668806384 0.0003631650400822884
4.5 0.10701089376590331 0.0003426525787129058
4.6 0.10484657629439098 0.0003311234094953568
4.7 0.10277189580964756 0.00031651859630012864
4.8 0.10077809418734097 0.0002992704461081348
4.9 0.09885445065430751 0.000284137916451556
5.0 0.09700341125954198 0.0002728660536416392

==> anc/Fig.13_d.txt <==
#D-wave raw data 
#mq M(avg) M(err)
0.5 0.8176143442622952 0.01638351420149845

#analytic solution
#mq M
0.1 0.6139686741737038
0.11 0.6581575355332675
0.12 0.6987841898969777
0.13 0.7359600569282922
0.14 0.7698348367903384
0.15 0.8005854750086691
0.16 0.8284064006922123
0.17 0.8535012523709272
0.18 0.8760761435519606
0.19 0.8963344034672581
0.2 0.9144726538264217
0.21 0.9306780424770827
0.22 0.9451264412510791
0.23 0.957981419834895
0.24 0.9693938233601259
0.25 0.9795018032132167
0.26 0.9884311744721654
0.27 0.9962959968518748
0.28 1.0031992975660644
0.29 1.0092338733288664
0.3 1.0144831245723405
0.31 1.0190218879194484
0.32 1.0229172432804603
0.33 1.0262292799776322
0.34 1.02901181241313
0.35 1.031313040331852
0.36 1.033176152010177
0.37 1.0346398709985394
0.38 1.035738948588531
0.39 1.0365046051508262
0.4 1.0369649240472898
0.41 1.0371452020763243
0.42 1.03706826045366
0.43 1.0367547202309768
0.44 1.0362232458616665
0.45 1.0354907603744703
0.46 1.0345726353388218
0.47 1.0334828585184552
0.48 1.0322341818263312
0.49 1.03083825192132
0.5 1.0293057255317024
0.51 1.0276463713541342
0.52 1.0258691601618188
0.53 1.023982344560609
0.54 1.021993529658093
0.55 1.0199097357548779
0.56 1.0177374540301976
0.57 1.015482696072329
0.58 1.0131510379976665
0.59 1.010747659808585
0.6 1.008277380558377
0.61 1.0057446898197084
0.62 1.0031537758908715
0.63 1.0005085511193343
0.64 0.9978126746747255
0.65 0.9950695730621951
0.66 0.9922824586309997
0.67 0.9894543463016785
0.68 0.9865880687083042
0.69 0.9836862899281582
0.7 0.9807515179506723
0.71 0.9777861160194081
0.72 0.9747923129650408
0.73 0.9717722126335481
0.74 0.9687278025018591
0.75 0.9656609615626826
0.76 0.9625734675507907
0.77 0.9594670035754278
0.78 0.956343164215837
0.79 0.9532034611311085
0.8 0.9500493282299475
0.81 0.9468821264407953
0.82 0.9437031481190787
0.83 0.9405136211240426
0.84 0.9373147125944377
0.85 0.9341075324495521
0.86 0.930893136639293
0.87 0.9276725301645035
0.88 0.9244466698871044
0.89 0.921216467147284
0.9 0.9179827902036168
0.91 0.9147464665104791
0.92 0.911508284845484
0.93 0.9082689972992064
0.94 0.9050293211374637
0.95 0.9017899405461359
0.96 0.898551508267536
0.97 0.8953146471361993
0.98 0.8920799515217913
0.99 0.888847988685848
1.0 0.8856193000584116
1.01 0.8823944024405769
1.02 0.8791737891380009
1.03 0.8759579310301332
1.04 0.8727472775798019
1.05 0.8695422577870087
1.06 0.8663432810908998
1.07 0.8631507382231193
1.08 0.8599650020160381
1.09 0.8567864281684876
1.1 0.8536153559719982
1.11 0.8504521089999375
1.12 0.8472969957618386
1.13 0.844150310325105
1.14 0.8410123329062995
1.15 0.8378833304334989
1.16 0.8347635570817407
1.17 0.8316532547831179
1.18 0.8285526537129165
1.19 0.8254619727531504
1.2 0.8223814199350978
1.21 0.8193111928616089
1.22 0.8162514791106592
1.23 0.813202456620932
1.24 0.8101642940606679
1.25 0.8071371511805318
1.26 0.8041211791513003
1.27 0.8011165208873275
1.28 0.7981233113565107
1.29 0.7951416778773097
1.3 0.7921717404036708
1.31 0.7892136117982822
1.32 0.7862673980949968
1.33 0.7833331987506115
1.34 0.7804111068869167
1.35 0.7775012095230817
1.36 0.7746035877992488
1.37 0.7717183171913848
1.38 0.7688454677180253
1.39 0.7659851041392196
1.4 0.7631372861480279
1.41 0.7603020685549148
1.42 0.7574795014653056
1.43 0.7546696304506986
1.44 0.7518724967136331
1.45 0.7490881372465279
1.46 0.7463165849850734
1.47 0.7435578689559313
1.48 0.7408120144194713
1.49 0.738079043007263
1.5 0.7353589728549103
1.51 0.7326518187303281
1.52 0.7299575921574156
1.53 0.7272763015356261
1.54 0.7246079522554665
1.55 0.7219525468100113
1.56 0.7193100849026244
1.57 0.7166805635511927
1.58 0.7140639771886873
1.59 0.7114603177605724
1.6 0.7088695748187276
1.61 0.706291735612601
1.62 0.7037267851769233
1.63 0.7011747064169639
1.64 0.6986354801907128
1.65 0.6961090853884517
1.66 0.6935954990097781
1.67 0.691094696238066
1.68 0.6886066505125661
1.69 0.6861313335980491
1.7 0.6836687156523819
1.71 0.6812187652917961
1.72 0.6787814496540568
1.73 0.6763567344596638
1.74 0.6739445840710164
1.75 0.6715449615497059
1.76 0.6691578287120374
1.77 0.6667831461826084
1.78 0.6644208734464219
1.79 0.6620709688989741
1.8 0.6597333898951575
1.81 0.6574080927962529
1.82 0.6550950330155612
1.83 0.6527941650626206
1.84 0.6505054425859076
1.85 0.6482288184141849
1.86 0.6459642445966152
1.87 0.6437116724414326
1.88 0.6414710525535509
1.89 0.6392423348707731
1.9 0.637025468699
1.91 0.6348204027461833
1.92 0.6326270851552374
1.93 0.6304454635359024
1.94 0.6282754849955325
1.95 0.6261170961688203
1.96 0.6239702432467785
1.97 0.6218348720044731
1.98 0.6197109278281175
1.99 0.61759835574108
2.0 0.6154971004291498
2.01 0.6134071062649338
2.02 0.6113283173314178
2.03 0.6092606774448416
2.04 0.6072041301766224
2.05 0.6051586188747976
2.06 0.6031240866845097
2.07 0.6011004765679314
2.08 0.5990877313235544
2.09 0.5970857936046632
2.1 0.5950946059373232
2.11 0.5931141107377093
2.12 0.5911442503287967
2.13 0.5891849669565007
2.14 0.5872362028053186
2.15 0.5852979000133147
2.16 0.5833700006866451
2.17 0.58145244691358
2.18 0.5795451807779121
2.19 0.5776481443721266
2.2 0.5757612798097854
2.21 0.5738845292377387
2.22 0.5720178348476908
2.23 0.570161138887512
2.24 0.5683143836719546
2.25 0.5664775115931256
2.26 0.5646504651304733
2.27 0.5628331868604001
2.28 0.5610256194656257
2.29 0.5592277057439433
2.3 0.5574393886169366
2.31 0.5556606111380944
2.32 0.5538913165008105
2.33 0.552131448045898
2.34 0.5503809492688999
2.35 0.5486397638270765
2.36 0.5469078355461116
2.37 0.545185108426509
2.38 0.5434715266497372
2.39 0.5417670345841491
2.4 0.5400715767906046
2.41 0.5383850980278085
2.42 0.5367075432574999
2.43 0.5350388576493765
2.44 0.5333789865857571
2.45 0.5317278756660345
2.46 0.5300854707109733
2.47 0.5284517177667439
2.48 0.5268265631088359
2.49 0.5252099532456035
2.5 0.5236018349218596
2.51 0.5220021551221298
2.52 0.5204108610737782
2.53 0.5188279002499703
2.54 0.5172532203724737
2.55 0.515686769414267
2.56 0.514128495602046
2.57 0.5125783474185355
2.58 0.5110362736047082
2.59 0.5095022231617983
2.6 0.5079761453532529
2.61 0.5064579897064916
2.62 0.5049477060145592
2.63 0.5034452443377245
2.64 0.5019505550048027
2.65 0.5004635886145394
2.66 0.49898429603676164
2.67 0.49751262841348565
2.68 0.49604853715991165
2.69 0.49459197396531646
2.7 0.4931428907937589
2.71 0.4917012398849148
2.72 0.49026697375455586
2.73 0.48884004519517943
2.74 0.4874204072763506
2.75 0.48600801334514193
2.76 0.48460281702631636
2.77 0.48320477222263697
2.78 0.4818138331149126
2.79 0.4804299541620827
2.8 0.4790530901012536
2.81 0.4776831959475539
2.82 0.4763202269940473
2.83 0.4749641388115334
2.84 0.47361488724825673
2.85 0.472272428429659
2.86 0.4709367187579441
2.87 0.4696077149117054
2.88 0.46828537384548596
2.89 0.4669696527891811
2.9 0.4656605092475621
2.91 0.4643579009996088
2.92 0.46306178609791027
2.93 0.461772122867928
2.94 0.46048886990732707
2.95 0.4592119860851447
2.96 0.4579414305410408
2.97 0.4566771626844315
2.98 0.45541914219363383
2.99 0.45416732901495277
3.0 0.45292168336175925
3.01 0.4516821657135057
3.02 0.45044873681478204
3.03 0.44922135767423305
3.04 0.4479999895635884
3.05 0.4467845940165379
3.06 0.44557513282769845
3.07 0.4443715680514123
3.08 0.4431738620007416
3.09 0.44198197724620336
3.1 0.44079587661465736
3.11 0.4396155231880938
3.12 0.4384408803024538
3.13 0.4372719115463646
3.14 0.43610858075994763
3.15 0.43495085203354134
3.16 0.4337986897064181
3.17 0.4326520583655767
3.18 0.431510922844349
3.19 0.430375248221169
3.2 0.4292449998182703
3.21 0.42812014320030706
3.22 0.4270006441730635
3.23 0.42588646878211667
3.24 0.42477758331146453
3.25 0.4236739542821777
3.26 0.42257554845106954
3.27 0.4214823328092706
3.28 0.42039427458092316
3.29 0.4193113412217506
3.3 0.418233500417695
3.31 0.4171607200835321
3.32 0.4160929683614912
3.33 0.41503021361980913
3.34 0.41397242445143984
3.35 0.4129195696725433
3.36 0.41187161832114494
3.37 0.41082853965575405
3.38 0.409790303153889
3.39 0.40875687851077847
3.4 0.40772823563785604
3.41 0.40670434466141386
3.42 0.4056851759212126
3.43 0.40467069996905125
3.44 0.40366088756734464
3.45 0.40265570968780484
3.46 0.4016551375099713
3.47 0.4006591424198623
3.48 0.39966769600852603
3.49 0.39868077007073666
3.5 0.3976983366035279
3.51 0.3967203678048523
3.52 0.39574683607219563
3.53 0.39477771400117456
3.54 0.3938129743842009
3.55 0.3928525902091151
3.56 0.39189653465778435
3.57 0.39094478110472214
3.58 0.38999730311583297
3.59 0.3890540744469571
3.6 0.3881150690425754
3.61 0.3871802610344574
3.62 0.386249624740326
3.63 0.3853231346625199
3.64 0.38440076548666635
3.65 0.38348249208037455
3.66 0.3825682894918839
3.67 0.3816581329488312
3.68 0.38075199785685965
3.69 0.3798498597983852
3.7 0.37895169453123934
3.71 0.37805747798748646
3.72 0.3771671862720346
3.73 0.3762807956614306
3.74 0.3753982826025784
3.75 0.3745196237114652
3.76 0.3736447957719438
3.77 0.37277377573443304
3.78 0.3719065407147278
3.79 0.3710430679927496
3.8 0.370183335011306
3.81 0.36932731937488994
3.82 0.3684749988484689
3.83 0.36762635135625826
3.84 0.3667813549805411
3.85 0.3659399879604945
3.86 0.3651022286909615
3.87 0.3642680557212957
3.88 0.36343744775422643
3.89 0.3626103836446092
3.9 0.36178684239838876
3.91 0.36096680317135893
3.92 0.3601502452680245
3.93 0.35933714814053785
3.94 0.3585274913875093
3.95 0.3577212547529195
3.96 0.35691841812499076
3.97 0.3561189615350757
3.98 0.3553228651565861
3.99 0.3545301093039184
4.0 0.35374067443128226
4.01 0.3529545411317624
4.02 0.35217169013610744
4.03 0.35139210231178636
4.04 0.3506157586618737
4.05 0.3498426403240105
4.06 0.34907272856938143
4.07 0.3483060048016895
4.08 0.3475424505560807
4.09 0.3467820474982052
4.1 0.34602477742315313
4.11 0.3452706222544607
4.12 0.34451956404314205
4.13 0.3437715849666575
4.14 0.34302666732797055
4.15 0.34228479355457186
4.16 0.34154594619747186
4.17 0.3408101079303111
4.18 0.3400772615483329
4.19 0.33934738996749847
4.2 0.33862047622352337
4.21 0.3378965034709435
4.22 0.3371754549821685
4.23 0.3364573141466488
4.24 0.3357420644698481
4.25 0.3350296895724598
4.26 0.33432017318938656
4.27 0.3336134991689644
4.28 0.3329096514720129
4.29 0.33220861417096514
4.3 0.33151037144902473
4.31 0.33081490759929266
4.32 0.33012220702386774
4.33 0.3294322542330916
4.34 0.32874503384459924
4.35 0.32806053058257434
4.36 0.3273787292768345
4.37 0.32669961486209415
4.38 0.32602317237706696
4.39 0.32534938696371835
4.4 0.3246782438664231
4.41 0.3240097284312076
4.42 0.32334382610488027
4.43 0.3226805224343315
4.44 0.3220198030657146
4.45 0.32136165374368325
4.46 0.32070606031060306
4.47 0.3200530087058205
4.48 0.3194024849648969
4.49 0.3187544752188525
4.5 0.31810896569342656
4.51 0.31746594270835143
4.52 0.3168253926765965
4.53 0.3161873021037094
4.54 0.3155516575869727
4.55 0.31491844581483863
4.56 0.3142876535661021
4.57 0.3136592677092716
4.58 0.3130332752018371
4.59 0.312409663089582
4.6 0.311788418505925
4.61 0.3111695286712186
4.62 0.31055298089206207
4.63 0.3099387625606752
4.64 0.3093268611541766
4.65 0.3087172642339991
4.66 0.30810995944518127
4.67 0.30750493451570904
4.68 0.3069021772559624
4.69 0.30630167555796345
4.7 0.3057034173948312
4.71 0.3051073908201177
4.72 0.30451358396720596
4.73 0.30392198504866447
4.74 0.30333258235566296
4.75 0.3027453642573683
4.76 0.30216031920033554
4.77 0.3015774357078913
4.78 0.3009967023795918
4.79 0.3004181078905795
4.8 0.2998416409910557
4.81 0.2992672905056772
4.82 0.2986950453329638
4.83 0.29812489444477797
4.84 0.2975568268857423
4.85 0.2969908317726569
4.86 0.2964268982939806
4.87 0.29586501570927626
4.88 0.295305173348654
4.89 0.2947473606122413
4.9 0.29419156696964377
4.91 0.2936377819594213
4.92 0.293085995188556
4.93 0.2925361963319216
4.94 0.29198837513179754
4.95 0.29144252139731763
4.96 0.29089862500397895
4.97 0.2903566758931467
4.98 0.28981666407153006
4.99 0.2892785796107022
5.0 0.28874241264663164


#reweighted data
#mq M(avg) M(err)
0.1 0.666059426229508 0.03466057721057954
0.2 0.9616465163934427 0.026080107118779155
0.3 1.0445806010928964 0.01960886109418318
0.4 1.0518253073770492 0.016640117347771464
0.5 1.0332524590163934 0.013785958722107966
0.6 1.0042653688524592 0.01193239677086777
0.7 0.9728799765807963 0.010564119265277946
0.8 0.9411867315573771 0.009266384857399673
0.9 0.9108968579234973 0.008268955141967262
1.0 0.8809567622950819 0.007699172296836151
1.1 0.8523468703427719 0.00723720070387243
1.2 0.8250445696721312 0.006475243389812659
1.3 0.7977232030264817 0.005814713287107076
1.4 0.7712009660421547 0.005334638136600406
1.5 0.7454405737704918 0.005033021936611907
1.6 0.7202352715163934 0.00440860463982702
1.7 0.6957311957569913 0.0040719770981476645
1.8 0.6722770947176685 0.0037215502643479716
1.9 0.6498095340811044 0.0033774340720336415
2.0 0.6281554303278688 0.003239574888955269
2.1 0.6075744535519125 0.002992469127729815
2.2 0.5878378353204172 0.002749851235683493
2.3 0.5690972024233786 0.0025596390749414864
2.4 0.5511480532786885 0.00244919540858986
2.5 0.534092868852459 0.0022665001768363115
2.6 0.5179417559899117 0.0021115804960001885
2.7 0.5025695203400121 0.001888914382406421
2.8 0.48790149297423896 0.001786873777735136
2.9 0.4739738552854721 0.0017216547638739324
3.0 0.46075027322404377 0.0015948020728751297
3.1 0.4481675700687467 0.0014859567850212308
3.2 0.4361862832991802 0.0014281370777024297
3.3 0.42476210879284654 0.001321904530485777
3.4 0.413857099807136 0.0012516775292548373
3.5 0.40345169789227164 0.0011705751342900093
3.6 0.39353125 0.0011221264208629005
3.7 0.38405239255649093 0.001053044490751882
3.8 0.374988891285591 0.001017875064674082
3.9 0.36630459226565787 0.0009565871212743229
4.0 0.35800327868852455 0.0009233112667151928
4.1 0.35005017992802884 0.000875620048280739
4.2 0.34241978922716626 0.0008348885689833859
4.3 0.3351095596645063 0.0007863989818700786
4.4 0.3280826657973174 0.0007527292512236259
4.5 0.32133228597449914 0.0007136474975578428
4.6 0.3148297398431932 0.0006886243937747087
4.7 0.3085889867457272 0.0006477022558483333
4.8 0.30257812500000003 0.0006369814494084777
4.9 0.2967807795249247 0.0006098285033739298
5.0 0.29119770491803276 0.0005886105238873676


==> anc/Fig.4_left.txt <==
#mq gamma chain_strength validity_rate unbroken_chain_rate
0.3 0.5 1.0 0.006 0.006
0.3 0.5 2.0 0.154 0.156
0.3 0.5 3.0 0.47 0.478
0.3 0.5 3.5 0.756 0.79
0.3 0.5 4.0 0.908 0.94
0.3 0.5 4.5 0.925 0.975
0.3 0.5 5.0 0.91 0.982
0.3 0.5 6.0 0.86 0.996
0.3 1.0 1.0 0.005 0.005
0.3 1.0 2.0 0.131 0.133
0.3 1.0 3.0 0.521 0.538
0.3 1.0 3.5 0.778 0.8
0.3 1.0 4.0 0.912 0.951
0.3 1.0 4.5 0.928 0.976
0.3 1.0 5.0 0.884 0.99
0.3 1.0 6.0 0.866 0.996

==> anc/Fig.4_right.txt <==
#mq gamma chain_strength validity_rate unbroken_chain_rate
0.6 0.5 1.0 0.016 0.016
0.6 0.5 2.0 0.172 0.176
0.6 0.5 3.0 0.624 0.648
0.6 0.5 3.5 0.827 0.86
0.6 0.5 4.0 0.896 0.947
0.6 0.5 4.5 0.902 0.99
0.6 0.5 5.0 0.905 0.994
0.6 0.5 6.0 0.882 0.998
0.6 1.0 1.0 0.009 0.009
0.6 1.0 2.0 0.15 0.155
0.6 1.0 3.0 0.609 0.643
0.6 1.0 3.5 0.818 0.84
0.6 1.0 4.0 0.93 0.964
0.6 1.0 4.5 0.936 0.982
0.6 1.0 5.0 0.865 0.991
0.6 1.0 6.0 0.864 0.996

==> anc/Fig.5_a.txt <==
#mq gamma p chain_strength
0.3 0.5 1 1.0
0.3 0.5 2 2.0
0.3 0.5 3 3.5
0.3 0.5 4 4.5
0.3 0.5 5 6.5
0.3 1.0 1 1.0
0.3 1.0 2 2.0
0.3 1.0 3 3.0
0.3 1.0 4 4.5
0.3 1.0 5 5.0
0.6 0.5 1 1.0
0.6 0.5 2 2.0
0.6 0.5 3 3.0
0.6 0.5 4 5.0
0.6 0.5 5 5.5
0.6 1.0 1 1.0
0.6 1.0 2 2.0
0.6 1.0 3 3.0
0.6 1.0 4 4.5
0.6 1.0 5 5.0

==> anc/Fig.5_b.txt <==
#mq gamma p chain_strength
0.3 0.5 3 5.0
0.3 0.5 16 24.0
0.3 0.5 70 100.0
0.3 0.5 120 170.0
0.6 0.5 60 80.0
0.6 0.5 70 100.0
0.6 0.5 120 175.0
0.3 1.0 12 17.0
0.3 1.0 16 24.0
0.3 1.0 45 65.0
0.6 1.0 2 2.5
0.6 1.0 12 16.0
0.6 1.0 16 21.5

==> anc/Fig.5_c.txt <==
#mq gamma p chain_strength
0.3 0.5 2 3.5
0.3 0.5 5 9.0
0.3 0.5 70 120.0
0.6 0.5 2 3.5
0.6 0.5 5 9.5
0.6 0.5 70 120.0
0.3 1.0 2 4.0
0.3 1.0 5 9.5
0.3 1.0 26 45.0
0.3 1.0 70 140.0
0.6 1.0 2 3.5
0.6 1.0 5 9.0
0.6 1.0 9 16.0
0.6 1.0 70 130.0

==> anc/Fig.5_d.txt <==
#mq gamma p chain_strength
0.5 0.5 5.0 30.0
0.5 0.5 30.0 195.0
1.0 0.5 5.0 30.0
1.0 0.5 30.0 195.0
0.5 1.0 5.0 33.0
0.5 1.0 15.0 100.0
1.0 1.0 5.0 30.0
1.0 1.0 15.0 100.0



==> anc/Fig.6_a.txt <==
#mq gamma p validity_rate(avg) validity_rate(err)
0.3 0.5 1 0.904 0.0
0.3 0.5 2 0.906 0.006000000000000005
0.3 0.5 3 0.947 0.007000000000000006
0.3 0.5 4 0.925 0.0030000000000000027
0.3 0.5 5 0.926 0.0020000000000000018
0.3 1.0 1 0.918 0.016000000000000014
0.3 1.0 2 0.923 0.009000000000000008
0.3 1.0 3 0.907 0.0030000000000000027
0.3 1.0 4 0.928 0.0
0.3 1.0 5 0.912 0.016000000000000014
0.6 0.5 1 0.914 0.0
0.6 0.5 2 0.89 0.0
0.6 0.5 3 0.881 0.015000000000000013
0.6 0.5 4 0.905 0.009000000000000008
0.6 0.5 5 0.889 0.027000000000000024
0.6 1.0 1 0.922 0.008000000000000007
0.6 1.0 2 0.916 0.0040000000000000036
0.6 1.0 3 0.907 0.0010000000000000009
0.6 1.0 4 0.936 0.0
0.6 1.0 5 0.929 0.008999999999999952

==> anc/Fig.6_b.txt <==
#mq gamma p validity_rate(avg) validity_rate(err)
0.3 0.5 3 0.31399999999999995 0.11700712229034037
0.3 0.5 16 0.2899999999999999 0.15938883273303683
0.3 0.5 70 0.35688888888888887 0.1406275178101075
0.3 0.5 120 0.38828571428571435 0.15983358692779212
0.6 0.5 60 0.4037777777777778 0.1471973563906467
0.6 0.5 70 0.37644444444444447 0.13435203435676912
0.6 0.5 120 0.36777777777777776 0.1310282223863561
0.3 1.0 12 0.3726666666666667 0.13805312986914375
0.3 1.0 16 0.37022222222222223 0.13196445462301815
0.3 1.0 45 0.36600000000000005 0.1512084653714864
0.6 1.0 2 0.24066666666666667 0.1534724007037675
0.6 1.0 12 0.38177777777777777 0.13827008817510247
0.6 1.0 16 0.38711111111111113 0.1386766378181387

==> anc/Fig.6_c.txt <==
#mq gamma p validity_rate(avg) validity_rate(err)
0.3 0.5 2 0.41159999999999997 0.20736595670456615
0.3 0.5 5 0.3392 0.1726063729993768
0.3 0.5 70 0.3308 0.16559516901165927
0.6 0.5 2 0.37879999999999997 0.19029072494475394
0.6 0.5 5 0.3396 0.1724153125450289
0.6 0.5 70 0.3064 0.15383315637404052
0.3 1.0 2 0.25680000000000003 0.13334826583049364
0.3 1.0 5 0.29480000000000006 0.1484458150302662
0.3 1.0 26 0.30440000000000006 0.1530667828106412
0.3 1.0 70 0.2784 0.1424775069967186
0.6 1.0 2 0.30439999999999995 0.15459055598580398
0.6 1.0 5 0.2724 0.15814120272718302
0.6 1.0 9 0.23040000000000002 0.12308956088962215
0.6 1.0 70 0.2492 0.12789120376319868

==> anc/Fig.6_d.txt <==
#mq gamma p validity_rate(avg) validity_rate(err)
0.5 0.5 5.0 0.05315934065934065 0.008280722911422442
0.5 0.5 30.0 0.05529100529100529 0.0062911810620644775
1.0 0.5 5.0 0.04832417582417582 0.006204717617269877
1.0 0.5 30.0 0.03772959183673469 0.01460616803721503
0.5 1.0 5.0 0.05373015873015873 0.006707170983744952
0.5 1.0 15.0 0.051260504201680664 0.013119474568406418
1.0 1.0 5.0 0.045119047619047614 0.011988396695505124
1.0 1.0 15.0 0.050119047619047626 0.015651479829769388



==> anc/Fig.7.txt <==
#bin_center Q Q_data
-10.809286227175818 101 13595
-6.969286227175821 194 392
-3.129286227175821 204 8
0.7107137728241772 151 2
4.550713772824177 400 3
8.390713772824178 224 0
12.230713772824174 76 0
16.070713772824174 480 0
19.91071377282417 108 0
23.750713772824167 84 0
27.59071377282417 248 0
31.430713772824166 384 0
35.270713772824166 66 0
39.11071377282417 52 0
42.950713772824166 300 0
46.79071377282417 76 0
50.630713772824166 152 0
54.47071377282417 40 0
58.31071377282416 156 0
62.15071377282416 36 0
65.99071377282417 148 0
69.83071377282415 56 0
73.67071377282416 16 0
77.51071377282416 64 0
81.35071377282415 64 0
85.19071377282415 56 0
89.03071377282416 4 0
92.87071377282416 16 0
96.71071377282415 25 0
100.55071377282415 48 0
104.39071377282416 0 0
108.23071377282415 12 0
112.07071377282415 0 0
115.91071377282415 20 0
119.75071377282416 0 0
123.59071377282416 16 0
127.43071377282413 0 0
131.27071377282414 0 0
135.11071377282414 0 0
138.95071377282414 14 0
142.79071377282415 0 0
146.63071377282415 0 0
150.47071377282413 0 0
154.31071377282413 0 0
158.15071377282413 4 0
161.99071377282414 0 0
165.83071377282414 0 0
169.67071377282414 0 0
173.51071377282412 0 0
177.35071377282412 1 0

==> anc/Fig.8_left.txt <==
#configuration_index Valid_conf_e^{-S} Dwave_data Dwave_data_reweighted
0 0.0908298212469118 0.0693564782234733 0.0908298212469118
1 0.0908298212469118 0.047775432011885215 0.0908298212469118
2 0.0908298212469118 0.11627179607475174 0.0908298212469118
3 0.0908298212469118 0.07803581202595981 0.0908298212469118
4 0.03269873564888825 0.025490656032527953 0.03269873564888825
5 0.03269873564888825 0.031746031746031744 0.03269873564888825
6 0.03269873564888825 0.044725936351552115 0.03269873564888825
7 0.03269873564888825 0.022441160372194856 0.03269873564888824
8 0.011771544833599767 0.011807021659238408 0.01177154483359977
9 0.03269873564888825 0.025412463836109157 0.03269873564888825
10 0.03269873564888825 0.057705840957072485 0.03269873564888825
11 0.03269873564888825 0.02439596528266479 0.03269873564888825
12 0.03269873564888825 0.029556650246305417 0.03269873564888825
13 0.0908298212469118 0.054969114082414575 0.0908298212469118
14 0.0908298212469118 0.05895691609977324 0.0908298212469118
15 0.0908298212469118 0.14715771366017671 0.0908298212469118
16 0.0908298212469118 0.15419501133786848 0.0908298212469118

==> anc/Fig.8_right.txt <==
#configuration_index Valid_conf_e^{-S} Dwave_data Dwave_data_reweighted
0 0.010113923231277104 0.002197802197802198 0.010113923231277107
1 0.010113923231277104 0.008791208791208791 0.010113923231277107
2 0.010113923231277104 0.008791208791208791 0.010113923231277107
3 0.010113923231277104 0.01098901098901099 0.010113923231277105
4 0.014564049453039032 0.006593406593406593 0.014564049453039036
5 0.014564049453039032 0.017582417582417582 0.014564049453039036
6 0.014564049453039032 0.013186813186813187 0.014564049453039036
7 0.014564049453039032 0.01978021978021978 0.014564049453039036
8 0.0209722312123762 0.017582417582417582 0.020972231212376208
9 0.058256197812156116 0.06153846153846154 0.05825619781215613
10 0.058256197812156116 0.13186813186813187 0.05825619781215613
11 0.058256197812156116 0.03076923076923077 0.05825619781215613
12 0.058256197812156116 0.05054945054945055 0.05825619781215613
13 0.16182277170043366 0.07032967032967033 0.16182277170043372
14 0.16182277170043366 0.11868131868131868 0.16182277170043372
15 0.16182277170043366 0.15604395604395604 0.16182277170043372
16 0.16182277170043366 0.27472527472527475 0.1618227717004337

==> anc/Fig.9.txt <==
#mq gamma M_raw(avg) M_raw(err) M_reweight(avg) M_reweight(err) E_raw(avg) E_raw(err) E_reweight(avg) E_reweight(err)
0.3 0.5 1 0.020819690265486728 0.0045897028167113324 0.13232853982300885 0.010335219969619633 0.0 0.0 0.0 0.0
0.3 0.5 2 0.09167273730684328 0.006319229850545836 0.1623123620309051 0.008820011917049819 0.001386037527593819 0.0007391060431745085 0.013103476821192053 0.002190188545029611
0.3 0.5 3 0.18213991552270326 0.00871028548855222 0.16668901795142557 0.00866214685841898 0.021760031678986273 0.002751479368882448 0.03479012671594509 0.0036930028669286464
0.3 0.5 4 0.21869459459459462 0.008979853679009516 0.16672540540540542 0.008341096406482496 0.037589459459459455 0.0035238148259641054 0.034751891891891894 0.0038082536561293992
0.3 0.5 5 0.30301565874730024 0.010142032873086286 0.16645680345572353 0.008376933702350289 0.0704757019438445 0.005160234679786239 0.03485070194384449 0.0036312589922519053
0.3 1.0 1 0.010376361655773419 0.0023213351075863885 0.132729302832244 0.007453789153705549 0.16004330065359476 0.007998574913467794 0.2164055010893246 0.007350006066129266
0.3 1.0 2 0.0872854821235103 0.006390646537250084 0.1429561213434453 0.0077420528271909045 0.14244203683640302 0.0068380424810397 0.21443147345612135 0.007665448157909206
0.3 1.0 3 0.11566372657111355 0.007211743346427766 0.14269570011025356 0.008091394345692225 0.1876485667034179 0.007339105353646679 0.21443302094818079 0.007950124502096338
0.3 1.0 4 0.17681896551724136 0.012031203238555142 0.1426853448275862 0.010743067338441463 0.16223383620689658 0.009546872004846265 0.2145748922413793 0.010533150227865435
0.3 1.0 5 0.1870718201754386 0.00858141942549391 0.14267379385964915 0.007897341169337796 0.16630975877192983 0.006979086970335061 0.21456469298245615 0.0074491942296759425
0.6 0.5 1 0.5890087527352298 0.01575624097943143 0.42094201312910284 0.01599538112679759 0.0005404814004376368 0.0005370687537614901 0.00737910284463895 0.001979208851799334
0.6 0.5 2 0.4779213483146068 0.011692359634781255 0.4272387640449438 0.011063761659367762 0.006512359550561797 0.0013211849245460957 0.027082865168539326 0.0027525047842693806
0.6 0.5 3 0.4074863791146424 0.01123747289606427 0.42527071509648123 0.011016446143692245 0.019586265607264473 0.002269784235965834 0.029324063564131666 0.0028359494696106576
0.6 0.5 4 0.4103635359116022 0.01085195159092158 0.4197961325966851 0.010789228312296499 0.042973204419889506 0.0036537264491603772 0.03590055248618785 0.0032754137938425043
0.6 0.5 5 0.3988239595050619 0.011688489657619365 0.4196417322834646 0.011021008605865776 0.07136670416197975 0.004791950521774054 0.0356917885264342 0.003293091912165512
0.6 1.0 1 0.5354544468546638 0.010317081088482592 0.3632407809110629 0.010542613788906644 0.09346258134490239 0.004959251940612191 0.1593617136659436 0.006562790820557815
0.6 1.0 2 0.4009426855895197 0.010450502085009073 0.3625196506550218 0.010348652621802758 0.16153930131004368 0.006435411270499838 0.15937008733624453 0.006248172536552466
0.6 1.0 3 0.36908820286659316 0.01065555855635784 0.3628809261300992 0.0103869649157837 0.1447571664829107 0.006330244305013318 0.1593417861080485 0.006376441996244337
0.6 1.0 4 0.3572254273504273 0.014264690288466138 0.36313461538461533 0.014311804230737586 0.09859561965811967 0.00773560639724488 0.15924198717948718 0.008585796052972001
0.6 1.0 5 0.2993487621097955 0.010074480092275104 0.3624472551130248 0.010273284357435268 0.12946474703982777 0.006284008368863296 0.1591124865446717 0.006526759980057312
